The GENIE Neutrino Monte Carlo Generator: Physics and User Manual

GENIE is a suite of products for the experimental neutrino physics community. This suite includes i) a modern software framework for implementing neutrino event generators, a state-of-the-art comprehensive physics model and tools to support neutrino interaction simulation for realistic experimental setups (the Generator product), ii) extensive archives of neutrino, charged-lepton and hadron scattering data and software to produce a comprehensive set of data/MC comparisons (the Comparisons product), and iii) a generator tuning framework and fitting applications (the Tuning product). This book provides the definite guide for the GENIE Generator: It presents the software architecture and a detailed description of its physics model and official tunes. In addition, it provides a rich set of data/MC comparisons that characterise the physics performance of GENIE. Detailed step-by-step instructions on how to install and configure the Generator, run its applications and analyze its outputs are also included.

==> images/flux/atmo_flux_geometry.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Sep 10 18:12:53 2010) by ROOT version5.24/00b
   TCanvas *c1 = new TCanvas("c1", "c1",374,335,498,461);
   gStyle->SetOptFit(1);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.12);
   c1->SetFrameFillStyle(0);
   c1->SetFrameLineStyle(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
   TArrow *arrow = new TArrow(0.4008097,0.3349876,0.4008097,0.9081886,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->Draw();
   arrow = new TArrow(0.4008097,0.3349876,0.09716599,0.1191067,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->Draw();
   arrow = new TArrow(0.4008097,0.3325062,0.9068826,0.3325062,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->Draw();
   
   TEllipse *ellipse = new TEllipse(0.5890688,0.6253102,0.159919,0.09677419,0,360,-40);
   ellipse->SetLineWidth(2);
   ellipse->Draw();
   arrow = new TArrow(0.5364372,0.5434243,0.5991903,0.6401985,0.03,"|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineStyle(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   TLine *line = new TLine(0.6032389,0.6352357,0.6032389,0.1935484);
   line->Draw();
   line = new TLine(0.6052632,0.1960298,0.7753036,0.3325062);
   line->Draw();
   line = new TLine(0.5991903,0.1935484,0.208502,0.1935484);
   line->Draw();
   arrow = new TArrow(0.6052632,0.6401985,0.6882591,0.6575682,0.03,"|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->Draw();
   line = new TLine(0.3987854,0.3349876,0.6052632,0.1935484);
   line->Draw();
   line = new TLine(0.6032389,0.6426799,0.3987854,0.7915633);
   line->Draw();
   arrow = new TArrow(0.5910931,0.5062035,0.5445344,0.426799,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.6619433,0.5012407,0.6093117,0.4143921,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.4817814,0.6004963,0.4210526,0.5062035,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.5182186,0.5558313,0.4696356,0.4789082,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.562753,0.528536,0.5161943,0.4491315,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.5809717,0.5186104,0.5506073,0.4640199,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.4554656,0.6575682,0.4291498,0.6104218,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.4635628,0.6277916,0.4149798,0.5508685,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   line = new TLine(0.6639676,0.5037221,0.6983806,0.5583127);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0.5931174,0.5086849,0.6275304,0.5707196);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0.5809717,0.5186104,0.645749,0.6352357);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0.5647773,0.5310174,0.6477733,0.6774194);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0.5182186,0.5583127,0.5364372,0.5880893);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0.5101215,0.7369727,0.4595142,0.6600496);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0.5465587,0.707196,0.4838057,0.6004963);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0.5101215,0.7022333,0.465587,0.6277916);
   line->SetLineColor(2);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0.4008097,0.3300248,0.5364372,0.5459057);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.06882591,0.09181141,"x");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.9210526,0.3200993,"y");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.388664,0.9379653,"z");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6983806,0.6650124,"R_{T}");
   tex->SetTextSize(0.0471464);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3866397,0.2382134,"#phi");
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4210526,0.4441687,"#theta");
   tex->SetLineWidth(2);
   tex->Draw();
   arrow = new TArrow(0.4736842,0.2679901,0.4797571,0.280397,0.03,"|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(52);
   arrow->Draw();
   arrow = new TArrow(0.4331984,0.4069479,0.437247,0.4019851,0.02,"|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(51);
   arrow->Draw();
   TPave *pave = new TPave(0.3785425,0.2903226,0.4331984,0.3870968,1,"br");
   pave->SetFillColor(4);
   pave->SetFillStyle(3016);
   pave->Draw();
   
   TArc *arc = new TArc(0.4008097,0.3052109,0.08906883,200,330);
   arc->SetFillStyle(0);
   arc->SetNoEdges();
   arc->Draw();
   
   arc = new TArc(0.3906883,0.382134,0.05060729,10,80);
   arc->SetFillStyle(0);
   arc->SetNoEdges();
   arc->Draw();
      tex = new TLatex(0.2024291,0.3647643,"detector");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04466501);
   tex->SetLineWidth(2);
   tex->Draw();
   arrow = new TArrow(0.2246964,0.3498759,0.3562753,0.3473945,0.03,"|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->Draw();
      tex = new TLatex(0.4939271,0.8039702,"flux generation");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04466501);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.5404858,0.7593052,"surface");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04466501);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.5303644,0.617866,"R_{L}");
   tex->SetTextSize(0.0471464);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6497976,0.4218362,"flux neutrinos");
   tex->SetTextColor(2);
   tex->SetTextFont(42);
   tex->SetTextSize(0.04466501);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}


==> images/flux/cylind_flux_geometry.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Sep 20 17:52:21 2010) by ROOT version5.24/00b
   TCanvas *c1 = new TCanvas("c1", "c1",676,317,600,560);
   gStyle->SetOptFit(1);
   c1->Range(0,0,1,1);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(0);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetTopMargin(0.08);
   c1->SetBottomMargin(0.12);
   c1->SetFrameFillStyle(0);
   c1->SetFrameLineStyle(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderSize(0);
   TArrow *arrow = new TArrow(0.4177852,0.4364407,0.4177852,0.9088983,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->Draw();
   arrow = new TArrow(0.4177852,0.434322,0.06040268,0.3220339,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->Draw();
   arrow = new TArrow(0.4211409,0.434322,0.8389262,0.1419492,0.05,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->Draw();
   TPave *pave = new TPave(0.5419463,0.5063559,0.6224832,0.6398305,4,"br");
   pave->SetFillColor(4);
   pave->SetFillStyle(3016);
   pave->Draw();
   arrow = new TArrow(0.4194631,0.434322,0.590604,0.5826271,0.03,"|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->Draw();
   
   TEllipse *ellipse = new TEllipse(0.3322148,0.3645418,0.04865772,0.1195219,0,360,30);
   ellipse->SetFillColor(2);
   ellipse->SetFillStyle(3004);
   ellipse->SetLineWidth(2);
   ellipse->Draw();
   TLine *line = new TLine(0.4194631,0.434322,0.3338926,0.3685259);
   line->Draw();
   line = new TLine(0.2701342,0.4745763,0.6291946,0.7881356);
   line->Draw();
   
   ellipse = new TEllipse(0.692953,0.6822034,0.04865772,0.1207627,90,280,30);
   ellipse->SetFillStyle(0);
   ellipse->SetLineStyle(2);
   ellipse->SetLineWidth(2);
   ellipse->SetNoEdges();
   ellipse->Draw();
   line = new TLine(0.3959732,0.2648305,0.7550336,0.5826271);
   line->Draw();
   arrow = new TArrow(0.2869128,0.4300847,0.3791946,0.5084746,0.02,">");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.3741611,0.3199153,0.4630872,0.3898305,0.02,">");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.3288591,0.3834746,0.4412752,0.4788136,0.02,">");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.3255034,0.3177966,0.4647651,0.4385593,0.02,">");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   arrow = new TArrow(0.3238255,0.4237288,0.454698,0.5275424,0.02,">");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   
   ellipse = new TEllipse(0.6912752,0.6822034,0.04865772,0.1207627,-80,90,30);
   ellipse->SetFillStyle(0);
   ellipse->SetLineWidth(2);
   ellipse->SetNoEdges();
   ellipse->Draw();
   arrow = new TArrow(0.295302,0.3707627,0.3657718,0.4364407,0.02,">");
   arrow->SetFillColor(2);
   arrow->SetFillStyle(1001);
   arrow->SetLineColor(2);
   arrow->SetLineWidth(2);
   arrow->Draw();
   TLatex *   tex = new TLatex(0.4815436,0.3964143,"flux neutrinos");
   tex->SetTextColor(2);
   tex->SetTextFont(42);
   tex->SetTextSize(0.03386454);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.3825503,0.2231076,"flux generation");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03386454);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.4177852,0.187251,"surface");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03386454);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.04697987,0.2709163,"x");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.8540268,0.1095618,"y");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.409396,0.938247,"z");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.6342282,0.5119522,"detector");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03386454);
   tex->SetLineWidth(2);
   tex->Draw();
   arrow = new TArrow(0.3288591,0.3665339,0.2667785,0.4701195,0.03,"|>");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetLineWidth(2);
   arrow->Draw();
      tex = new TLatex(0.2248322,0.4800797,"R_{T}");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03984064);
   tex->SetLineWidth(2);
   tex->Draw();
   line = new TLine(0.5956376,0.5856574,0.8238255,0.7908367);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(0.7684564,0.7988048,"beam direction");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03386454);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.1761745,0.1812749,"\"beam spot\"");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03386454);
   tex->SetLineWidth(2);
   tex->Draw();
   
   ellipse = new TEllipse(0.3322148,0.3585657,0.01342282,0.01195219,0,360,0);
   ellipse->SetFillColor(1);
   ellipse->Draw();
   arrow = new TArrow(0.2483221,0.2171315,0.3238255,0.3466135,0.03,">");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}

